MonkeyDB: Effectively Testing Correctness against Weak Isolation Levels

Modern applications, such as social networking systems and e-commerce platforms are centered around using large-scale storage systems for storing and retrieving data. In the presence of concurrent accesses, these storage systems trade off isolation for performance. The weaker the isolation level, the more behaviors a storage system is allowed to exhibit and it is up to the developer to ensure that their application can tolerate those behaviors. However, these weak behaviors only occur rarely in practice, that too outside the control of the application, making it difficult for developers to test the robustness of their code against weak isolation levels. This paper presents MonkeyDB, a mock storage system for testing storage-backed applications. MonkeyDB supports a Key-Value interface as well as SQL queries under multiple isolation levels. It uses a logical specification of the isolation level to compute, on a read operation, the set of all possible return values. MonkeyDB then returns a value randomly from this set. We show that MonkeyDB provides good coverage of weak behaviors, which is complete in the limit. We test a variety of applications for assertions that fail only under weak isolation. MonkeyDB is able to break each of those assertions in a small number of attempts.

==> figures/expected.js <==
function expected({ po, hbs }, Impl, S) {
  for (let hb of hbs) {
    for (let { lin, vis } of hb.lins()) {
      if (!S.isSatisfied(lin, vis))
        continue;
      let ret = {};
      for (let i of lin) {
        let seq = vis(i);
        let res = Impl.execute(seq);
        ret[i] = res[res.length - 1];
      }
      yield { hb, ret };
} } }
